Reconstructing the impact parameter of proton-nucleus and nucleus-nucleus collisions

In proton-nucleus and nucleus-nucleus collision experiments, one determines the centrality of a collision according to the multiplicity or energy deposited in a detector. This serves as a proxy for the true collision centrality, as defined by the impact parameter. We show that the probability distribution of impact parameter in a given bin of experiment-defined centrality can be reconstructed without assuming any specific model for the collision dynamics, in both proton-nucleus and nucleus-nucleus systems. The reconstruction is reliable up to about 10\% centrality, and is more accurate for nucleus-nucleus collisions. We perform an application of our procedure to experimental data from all the CERN Large Hadron Collider (LHC) collaborations, from which we extract, in Pb+Pb and $p$+Pb collisions, the corresponding distributions of impact parameter.

==> anc/fit_trento_AA.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit
from scipy.integrate import quad
from matplotlib import gridspec
from matplotlib.gridspec import GridSpec
from scipy.stats import gamma

#%%

#load trento Pb+Pb data

# x --> multiplicity
# y --> probability
# err --> error on y

x=np.loadtxt('trento_Pb+Pb.txt',usecols=(0,))
y=np.loadtxt('trento_Pb+Pb.txt',usecols=(1,))
err=np.loadtxt('trento_Pb+Pb.txt',usecols=(2,))

#%%

##these functions are used in the fit, and in the subsequent analysis

def integral(f,a,b,pas):	#this calculates the integral of function f between a and b, with step 'pas'
	Int=0
	temps=a
	while temps<b:
		Int+=f(temps)
		temps+=pas
	return Int*pas

def k_theta(nmax,A,p,q,r,s): #definition of k and theta. 6 parameters in total
	def f(x):
		return nmax/A*np.exp(p*x+q*x**2.+r*x**3+s*x**4)
	return f,A

def integrand1(n,nmax,A,p,q,r,s): #this is P(n|c_b)
    f,g=k_theta(nmax,A,p,q,r,s)
    def h(x):
        return gamma.pdf(n,f(x),scale=g) #gamma kernel
    return h

step=0.001
def proba1(n,nmax,A,p,q,r,s): 
	return integral(integrand1(n,nmax,A,p,q,r,s),0,1,step) #this gives P(n)

def P1(n):
	f,g=k_theta(*par)
	def gamma1(x):
		return gamma.pdf(n,f(x),scale=g)
	inte,erreur=quad(gamma1,0.,1.)
	return inte

def centrality1(n): #gives the centrality of a given value of n from the fitted P(n)
    inte,erreur=quad(P1,n,np.inf) 
    return inte

#%%

#we can fit the whole range    
j=0

#now fit: the fit should not start from the lowest multiplicity bins, drawback of Gaussian
par,pcov=curve_fit(proba1,x[j:],y[j:],sigma=err[j:],bounds=([175,0.,-5,-5,-10,-10],[185,100.,-1,5,10,10]))
delta_par=[np.sqrt(pcov[i][i]) for i in range(np.size(par))]

vP=np.vectorize(P1)
fit=vP(x[j:])
fitg=fit
chiq=np.sum(((fit-y[j:])**2./err[j:]**2.))/(np.size(x[j:])-np.size(par))

xfit_pb=x[j:]
fit_pb=fit

print 'chi^2 of fit=', chiq
print '\nfit parameters with uncertainty:'
print 'nknee=', par[0], '+-', delta_par[0]
print 'theta=', par[1], '+-', delta_par[1]
print 'p1=', par[2], '+-', delta_par[2]
print 'p2=', par[3], '+-', delta_par[3]
print 'p3=', par[4], '+-', delta_par[4]
print 'p4=', par[5], '+-', delta_par[5]


nkneeg=par[0]
#Now calculate the centrality of the knee
cknee=centrality1(nkneeg)
delta_cknee,erro=quad(P1,par[0]-delta_par[0],par[0]+delta_par[0])
print '\ncentrality of the knee=', cknee, '+-', delta_cknee 

#now compute the recontructed k(c_b)
def kappa(x):
		return par[0]/par[1]*np.exp(par[2]*x+par[3]*x**2.+par[4]*x**3+par[5]*x**4)

cb=np.linspace(0,1,1000)
kcb=kappa(cb)

#reconstructed mean and variance of multiplicity as function of c_b
mean_pb=gamma.mean(kcb,loc=0,scale=par[1])
varg=gamma.var(kcb,loc=0,scale=par[1])

#the rest of this code calculates the distributions of impact parameter at 0.1%, 1%, and 5% centrality.
###
def Pn_cb(x,n):
    f,g=k_theta(*par)
    return gamma.pdf(n,f(x),scale=g)

#these values correspond to 0.1%, 1%, and 5% centrality.
#THEY MUST BE CHANGED if one fits a different distribution.
p01_pb=189.5
p1_pb=175.15
p5_pb=146.9

p01t_pb=Pn_cb(cb,p01_pb)/P1(p01_pb)
p1t_pb=Pn_cb(cb,p1_pb)/P1(p1_pb)
p5t_pb=Pn_cb(cb,p5_pb)/P1(p5_pb)

sigma_tot=777 #inelastic nucleus-nucleus cross section as given by trento
bt_pb=np.sqrt(cb*sigma_tot/np.pi)

#final impact parameter distributions
pb01t_pb=p01t_pb*2.*np.pi*bt_pb/sigma_tot
pb1t_pb=p1t_pb*2.*np.pi*bt_pb/sigma_tot
pb5t_pb=p5t_pb*2.*np.pi*bt_pb/sigma_tot

#%%

###this plots the fit on top of the original data.
###the value n=182.895 corresponds to the true value of the mean multiplcity at b=0.

plt.figure(1)
plt.errorbar(x,y,yerr=err,xerr=None,marker='s',fmt='.',mfc='w',mec='b',ecolor='b',elinewidth=1.5,ms=3,label='trento',zorder=1)
plt.plot(x[j:],fit,'r',lw=1)
plt.axvline(x=par[0], color='black', ls=':',lw=1)
plt.axvline(x=182.895, color='black', ls=':',lw=1)
plt.yscale('log')
plt.xlabel('n',fontsize=20)
plt.ylabel('P(n)',fontsize=20)
plt.axis([0,226,10**(-8),0.22])
plt.gca().xaxis.set_tick_params(labelsize = 14)
plt.gca().yaxis.set_tick_params(labelsize = 14)
plt.legend(loc ='lower left',fontsize=14,numpoints=1,frameon=False,handletextpad=0.1)
plt.tight_layout()
plt.show()

#%%

#this plots the reconstructed mean(c_b)

plt.figure(2)
plt.plot(cb*100,mean_pb,'-k',lw=1,zorder=2,label='reconstructed')
plt.xlabel('c$_b$ [%]',fontsize=18)
plt.ylabel(r'$\bar{n}$(c$_b$)',fontsize=18)
plt.axis([0,100,0,190])
plt.legend(loc ='upper right',fontsize=14,numpoints=1,frameon=False,handletextpad=0.1)
plt.gca().xaxis.set_tick_params(labelsize = 14)
plt.gca().yaxis.set_tick_params(labelsize = 14)
plt.tight_layout()
plt.show()

#%%

###this plots the reconstructed distributions of impact parameter

fig=plt.figure(3)
gs = GridSpec(1, 3)

ax1 = fig.add_subplot(gs[0,0])
ax1.plot(bt_pb,pb01t_pb,'--r',label='trento')
plt.xlabel('b [fm]',fontsize=20)
plt.ylabel('P(b|c=0.1%)',fontsize=20)
plt.axis([0,10,0,1])
plt.gca().xaxis.set_tick_params(labelsize = 14)
plt.gca().yaxis.set_tick_params(labelsize = 14)
#plt.legend(loc ='upper right',fontsize=14,numpoints=1,frameon=False,handletextpad=0.1)
plt.tight_layout()
plt.show()

ax1 = fig.add_subplot(gs[0,1])
ax1.plot(bt_pb,pb1t_pb,'--r',label='trento')
plt.xlabel('b [fm]',fontsize=20)
plt.ylabel('P(b|c=1%)',fontsize=20)
plt.axis([0,10,0,1])
plt.gca().xaxis.set_tick_params(labelsize = 14)
plt.gca().yaxis.set_tick_params(labelsize = 14)
plt.legend(loc ='upper right',fontsize=14,numpoints=1,frameon=False,handletextpad=0.1)
plt.tight_layout()
plt.show()

ax1 = fig.add_subplot(gs[0,2])
ax1.plot(bt_pb,pb5t_pb,'--r',label='trento')
plt.xlabel('b [fm]',fontsize=20)
plt.ylabel('P(b|c=5%)',fontsize=20)
plt.axis([0,10,0,1])
plt.gca().xaxis.set_tick_params(labelsize = 14)
plt.gca().yaxis.set_tick_params(labelsize = 14)
#plt.legend(loc ='upper right',fontsize=14,numpoints=1,frameon=False,handletextpad=0.1)
plt.tight_layout()
plt.show()

==> anc/fit_trento_pA.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit
from scipy.integrate import quad
from matplotlib import gridspec
from matplotlib.gridspec import GridSpec
from scipy.stats import gamma

#%%

#load trento p+Pb data

# x --> multiplicity
# y --> probability
# err --> error on y

x=np.loadtxt('trento_p+Pb.txt',usecols=(0,))
y=np.loadtxt('trento_p+Pb.txt',usecols=(1,))
err=np.loadtxt('trento_p+Pb.txt',usecols=(2,))

#%%

##these functions are used in the fit, and in the subsequent analysis

def integral(f,a,b,pas):	#this calculates the integral of function f between a and b, with step 'pas'
	Int=0
	temps=a
	while temps<b:
		Int+=f(temps)
		temps+=pas
	return Int*pas

def k_theta(nmax,A,p,q): #definition of k and theta. 4 parameters in total.
	def f(x):
		return nmax/A*np.exp(p*x+q*x**2.)
	return f,A

def integrand1(n,nmax,A,p,q): #this is P(n|c_b)
    f,g=k_theta(nmax,A,p,q)
    def h(x):
        return gamma.pdf(n,f(x),scale=g) #gamma kernel
    return h

step=0.001
def proba1(n,nmax,A,p,q): 
	return integral(integrand1(n,nmax,A,p,q),0,1,step) #This gives P(n)

def P1(n):
	f,g=k_theta(*par)
	def gamma1(x):
		return gamma.pdf(n,f(x),scale=g)
	inte,erreur=quad(gamma1,0.,1.)
	return inte

def centrality1(n): #gives the centrality of a given value of n from the fitted P(n)
    inte,erreur=quad(P1,n,np.inf)
    return inte

#%%

#this is the index corresponding roughly to a 50% centrality cut   
j=36

#now fit
par,pcov=curve_fit(proba1,x[j:],y[j:],sigma=err[j:],bounds=([1.,0.05,-15,-15],[20.,20.,15,15]))
delta_par=[np.sqrt(pcov[i][i]) for i in range(np.size(par))]

vP=np.vectorize(P1)
fit=vP(x[j:])
chiq=np.sum(((fit-y[j:])**2./err[j:]**2.))/(np.size(x[j:])-np.size(par))

xfit_ppb=x[j:]
fit_ppb=fit

print 'chi^2 of fit=', chiq
print '\nfit parameters with uncertainty:'
print 'nknee=', par[0], '+-', delta_par[0]
print 'theta=', par[1], '+-', delta_par[1]
print 'p1=', par[2], '+-', delta_par[2]
print 'p2=', par[3], '+-', delta_par[3]
print 'sigma(b=0)=', np.sqrt(par[0]*par[1]**2.)


nkneeg=par[0]
#Now calculate the centrality of the knee
cknee=centrality1(nkneeg)
delta_cknee,erro=quad(P1,(par[0]-delta_par[0])*(par[1]-delta_par[1]),(par[0]+delta_par[0])*(par[1]+delta_par[1]))
print '\ncentrality of the knee=', cknee, '+-', delta_cknee 

#now compute the recontructed k(c_b)
def kappa(x):
		return par[0]/par[1]*np.exp(par[2]*x+par[3]*x**2.)#+par[4]*x**3+par[5]*x**4)

cb=np.linspace(0,1,1000)
kcb=kappa(cb)

#reconstructed mean and variance of multiplicity as function of c_b
mean_ppb=gamma.mean(kcb,loc=0,scale=par[1])
varg=gamma.var(kcb,loc=0,scale=par[1])

#the rest of this code calculates the distributions of impact parameter at 0.1%, 1%, and 5% centrality.
###
def Pn_cb(x,n):
    f,g=k_theta(*par)
    return gamma.pdf(n,f(x),scale=g)

#these values correspond to 0.1%, 1%, and 5% centrality.
#THEY MUST BE CHANGED if one fits a different distribution.
p01_ppb=17.28
p1_ppb=13.268
p5_ppb=9.999

p01t_ppb=Pn_cb(cb,p01_ppb)/P1(p01_ppb)
p1t_ppb=Pn_cb(cb,p1_ppb)/P1(p1_ppb)
p5t_ppb=Pn_cb(cb,p5_ppb)/P1(p5_ppb)

sigma_tot=206 #inelastic proton-nucleus cross section as measured by CMS
bt_ppb=np.sqrt(cb*sigma_tot/np.pi)
 
#final impact parameter distributions
pb01t_ppb=p01t_ppb*2.*np.pi*bt_ppb/sigma_tot
pb1t_ppb=p1t_ppb*2.*np.pi*bt_ppb/sigma_tot
pb5t_ppb=p5t_ppb*2.*np.pi*bt_ppb/sigma_tot

#%%

###this plots the fit on top of the original data.
###the value n=7.876 corresponds to the true value of the mean multiplcity at b=0.

plt.figure(1)
plt.errorbar(x,y,yerr=err,xerr=None,marker='s',fmt='.',mfc='w',mec='b',ecolor='b',elinewidth=1.5,ms=3,label='trento',zorder=1)
plt.plot(x[j:],fit,'r',lw=1)
plt.axvline(x=par[0], color='black', ls=':',lw=1)
plt.axvline(x=7.876, color='black', ls=':',lw=1)
#plt.yscale('log')
plt.xlabel('n',fontsize=20)
plt.ylabel('P(n)',fontsize=20)
plt.axis([0,34,10**(-6),0.22])
plt.gca().xaxis.set_tick_params(labelsize = 14)
plt.gca().yaxis.set_tick_params(labelsize = 14)
plt.legend(loc ='lower left',fontsize=14,numpoints=1,frameon=False,handletextpad=0.1)
plt.tight_layout()
plt.show()

#%%

#this plots the reconstructed mean(c_b)

plt.figure(2)
plt.plot(cb*100,mean_ppb,'-k',lw=1,zorder=2,label='reconstructed')
plt.xlabel('c$_b$ [%]',fontsize=18)
plt.ylabel(r'$\bar{n}$(c$_b$)',fontsize=18)
plt.axis([0,100,0,10])
plt.gca().xaxis.set_tick_params(labelsize = 14)
plt.gca().yaxis.set_tick_params(labelsize = 14)
plt.legend(loc ='upper right',fontsize=14,numpoints=1,frameon=False,handletextpad=0.1)
plt.tight_layout()
plt.show()

#%%

###this plots the reconstructed distributions of impact parameter

fig=plt.figure(3)
gs = GridSpec(1, 3)

ax1 = fig.add_subplot(gs[0,0])
ax1.plot(bt_ppb,pb01t_ppb,'--r',label='trento')
plt.xlabel('b [fm]',fontsize=20)
plt.ylabel('P(b|c=0.1%)',fontsize=20)
plt.axis([0,10,0,.4])
plt.gca().xaxis.set_tick_params(labelsize = 14)
plt.gca().yaxis.set_tick_params(labelsize = 14)
#plt.legend(loc ='upper right',fontsize=14,numpoints=1,frameon=False,handletextpad=0.1)
plt.tight_layout()
plt.show()

ax1 = fig.add_subplot(gs[0,1])
ax1.plot(bt_ppb,pb1t_ppb,'--r',label='trento')
plt.xlabel('b [fm]',fontsize=20)
plt.ylabel('P(b|c=1%)',fontsize=20)
plt.axis([0,10,0,.4])
plt.gca().xaxis.set_tick_params(labelsize = 14)
plt.gca().yaxis.set_tick_params(labelsize = 14)
plt.legend(loc ='upper right',fontsize=14,numpoints=1,frameon=False,handletextpad=0.1)
plt.tight_layout()
plt.show()

ax1 = fig.add_subplot(gs[0,2])
ax1.plot(bt_ppb,pb5t_ppb,'--r',label='trento')
plt.xlabel('b [fm]',fontsize=20)
plt.ylabel('P(b|c=5%)',fontsize=20)
plt.axis([0,10,0,.4])
plt.gca().xaxis.set_tick_params(labelsize = 14)
plt.gca().yaxis.set_tick_params(labelsize = 14)
#plt.legend(loc ='upper right',fontsize=14,numpoints=1,frameon=False,handletextpad=0.1)
plt.tight_layout()
plt.show()

==> anc/trento_Pb+Pb.txt <==
0.278192967 0.151851819 0.000098794
0.833839933 0.094570039 0.000077965
1.389486898 0.066987631 0.000065617
1.945133863 0.052284653 0.000057971
2.500780829 0.043119869 0.000052645
3.056427794 0.036838270 0.000048660
3.612074759 0.032215096 0.000045504
4.167721725 0.028889827 0.000043092
4.723368690 0.026118288 0.000040973
5.279015655 0.024019644 0.000039292
5.834662621 0.022205417 0.000037779
6.390309586 0.020760835 0.000036529
6.945956551 0.019421472 0.000035332
7.501603517 0.018396992 0.000034387
8.057250482 0.017382347 0.000033425
8.612897447 0.016548185 0.000032613
9.168544413 0.015822906 0.000031891
9.724191378 0.015100647 0.000031154
10.279838343 0.014525836 0.000030556
10.835485309 0.013994088 0.000029991
11.391132274 0.013420498 0.000029370
11.946779239 0.012933936 0.000028833
12.502426205 0.012493524 0.000028338
13.058073170 0.012138533 0.000027932
13.613720135 0.011763102 0.000027497
14.169367101 0.011426494 0.000027101
14.725014066 0.011161552 0.000026784
15.280661031 0.010791264 0.000026336
15.836307997 0.010559552 0.000026052
16.391954962 0.010322056 0.000025758
16.947601927 0.010042974 0.000025407
17.503248893 0.009839350 0.000025148
18.058895858 0.009588871 0.000024826
18.614542823 0.009441102 0.000024634
19.170189789 0.009172368 0.000024281
19.725836754 0.008971252 0.000024013
20.281483719 0.008796552 0.000023778
20.837130685 0.008675522 0.000023614
21.392777650 0.008500052 0.000023374
21.948424615 0.008351898 0.000023169
22.504071581 0.008142168 0.000022877
23.059718546 0.008000249 0.000022676
23.615365511 0.007881469 0.000022507
24.171012477 0.007763010 0.000022338
24.726659442 0.007599623 0.000022101
25.282306407 0.007508673 0.000021969
25.837953373 0.007419138 0.000021837
26.393600338 0.007224899 0.000021549
26.949247303 0.007195076 0.000021505
27.504894269 0.007046600 0.000021282
28.060541234 0.006925635 0.000021098
28.616188199 0.006855446 0.000020991
29.171835165 0.006755756 0.000020838
29.727482130 0.006650730 0.000020675
30.283129095 0.006588319 0.000020578
30.838776061 0.006491521 0.000020427
31.394423026 0.006395687 0.000020275
31.950069991 0.006352687 0.000020207
32.505716957 0.006231979 0.000020014
33.061363922 0.006206911 0.000019974
33.617010887 0.006073283 0.000019758
34.172657853 0.006025527 0.000019680
34.728304818 0.005938499 0.000019537
35.283951783 0.005913560 0.000019496
35.839598749 0.005804871 0.000019316
36.395245714 0.005743488 0.000019214
36.950892679 0.005712443 0.000019162
37.506539645 0.005615195 0.000018998
38.062186610 0.005568467 0.000018919
38.617833575 0.005528231 0.000018850
39.173480541 0.005441717 0.000018702
39.729127506 0.005390875 0.000018614
40.284774471 0.005325443 0.000018501
40.840421437 0.005289578 0.000018439
41.396068402 0.005239701 0.000018352
41.951715367 0.005158328 0.000018209
42.507362333 0.005113014 0.000018128
43.063009298 0.005060566 0.000018035
43.618656263 0.005004390 0.000017935
44.174303229 0.004922568 0.000017788
44.729950194 0.004927260 0.000017796
45.285597159 0.004874811 0.000017701
45.841244125 0.004828405 0.000017617
46.396891090 0.004784312 0.000017536
46.952538055 0.004754424 0.000017481
47.508185021 0.004713352 0.000017405
48.063831986 0.004671188 0.000017327
48.619478951 0.004611605 0.000017217
49.175125917 0.004576961 0.000017152
49.730772882 0.004542831 0.000017088
50.286419847 0.004476435 0.000016962
50.842066813 0.004476885 0.000016963
51.397713778 0.004429321 0.000016873
51.953360743 0.004387157 0.000016792
52.509007709 0.004376423 0.000016772
53.064654674 0.004315490 0.000016655
53.620301639 0.004317418 0.000016658
54.175948605 0.004256550 0.000016541
54.731595570 0.004219334 0.000016468
55.287242535 0.004188290 0.000016407
55.842889501 0.004126393 0.000016286
56.398536466 0.004100361 0.000016234
56.954183431 0.004092134 0.000016218
57.509830397 0.004033258 0.000016101
58.065477362 0.004046820 0.000016128
58.621124327 0.003994243 0.000016023
59.176771293 0.003981003 0.000015996
59.732418258 0.003950472 0.000015935
60.288065223 0.003887290 0.000015807
60.843712189 0.003866079 0.000015764
61.399359154 0.003846025 0.000015723
61.955006119 0.003829249 0.000015688
62.510653085 0.003813823 0.000015657
63.066300050 0.003790042 0.000015608
63.621947015 0.003713361 0.000015449
64.177593981 0.003687073 0.000015394
64.733240946 0.003698450 0.000015418
65.288887911 0.003662648 0.000015343
65.844534877 0.003616563 0.000015246
66.400181842 0.003627876 0.000015270
66.955828807 0.003587254 0.000015185
67.511475773 0.003580248 0.000015170
68.067122738 0.003548689 0.000015103
68.622769703 0.003529278 0.000015061
69.178416669 0.003489556 0.000014976
69.734063634 0.003472909 0.000014941
70.289710599 0.003442378 0.000014875
70.845357565 0.003423095 0.000014833
71.401004530 0.003400213 0.000014783
71.956651496 0.003382538 0.000014745
72.512298461 0.003373861 0.000014726
73.067945426 0.003331825 0.000014634
73.623592392 0.003317234 0.000014602
74.179239357 0.003307657 0.000014581
74.734886322 0.003280019 0.000014520
75.290533288 0.003260801 0.000014477
75.846180253 0.003240040 0.000014431
76.401827218 0.003178593 0.000014294
76.957474184 0.003203275 0.000014349
77.513121149 0.003165995 0.000014265
78.068768114 0.003150569 0.000014230
78.624415080 0.003112261 0.000014144
79.180062045 0.003106798 0.000014131
79.735709010 0.003099728 0.000014115
80.291355976 0.003056728 0.000014017
80.847002941 0.003059492 0.000014023
81.402649906 0.003030825 0.000013957
81.958296872 0.003009421 0.000013908
82.513943837 0.002989882 0.000013863
83.069590802 0.002967707 0.000013811
83.625237768 0.002974584 0.000013827
84.180884733 0.002949388 0.000013769
84.736531698 0.002924450 0.000013710
85.292178664 0.002901439 0.000013656
85.847825629 0.002907353 0.000013670
86.403472594 0.002866474 0.000013574
86.959119560 0.002863517 0.000013567
87.514766525 0.002840506 0.000013512
88.070413490 0.002851048 0.000013537
88.626060456 0.002844170 0.000013521
89.181707421 0.002766076 0.000013334
89.737354386 0.002801106 0.000013418
90.293001352 0.002756692 0.000013311
90.848648317 0.002754828 0.000013307
91.404295282 0.002714527 0.000013209
91.959942248 0.002726547 0.000013238
92.515589213 0.002707264 0.000013191
93.071236178 0.002687918 0.000013144
93.626883144 0.002649224 0.000013049
94.182530109 0.002664907 0.000013088
94.738177074 0.002653016 0.000013058
95.293824040 0.002607638 0.000012946
95.849471005 0.002621072 0.000012980
96.405117970 0.002597033 0.000012920
96.960764936 0.002582057 0.000012883
97.516411901 0.002564638 0.000012839
98.072058866 0.002550112 0.000012803
98.627705832 0.002541370 0.000012781
99.183352797 0.002524788 0.000012739
99.738999762 0.002510518 0.000012703
100.294646728 0.002512961 0.000012709
100.850293693 0.002488536 0.000012647
101.405940658 0.002465654 0.000012589
101.961587624 0.002474203 0.000012611
102.517234589 0.002437566 0.000012517
103.072881554 0.002449200 0.000012547
103.628528520 0.002424904 0.000012484
104.184175485 0.002426575 0.000012489
104.739822450 0.002397780 0.000012414
105.295469416 0.002404786 0.000012433
105.851116381 0.002366028 0.000012332
106.406763346 0.002364293 0.000012327
106.962410312 0.002352723 0.000012297
107.518057277 0.002336847 0.000012256
108.073704242 0.002333441 0.000012247
108.629351208 0.002303039 0.000012167
109.184998173 0.002301496 0.000012163
109.740645138 0.002306188 0.000012175
110.296292104 0.002280992 0.000012108
110.851939069 0.002282342 0.000012112
111.407586034 0.002229701 0.000011971
111.963233000 0.002246091 0.000012015
112.518879965 0.002204634 0.000011904
113.074526930 0.002224687 0.000011958
113.630173896 0.002215753 0.000011934
114.185820861 0.002201677 0.000011896
114.741467826 0.002205276 0.000011906
115.297114792 0.002154435 0.000011768
115.852761757 0.002187408 0.000011857
116.408408722 0.002150450 0.000011757
116.964055688 0.002134124 0.000011712
117.519702653 0.002112463 0.000011652
118.075349618 0.002134574 0.000011713
118.630996584 0.002093052 0.000011599
119.186643549 0.002086046 0.000011579
119.742290514 0.002081804 0.000011568
120.297937480 0.002068371 0.000011530
120.853584445 0.002080583 0.000011564
121.409231410 0.002026335 0.000011412
121.964878376 0.002036426 0.000011441
122.520525341 0.002019072 0.000011392
123.076172306 0.002015215 0.000011381
123.631819272 0.002032698 0.000011430
124.187466237 0.001996190 0.000011327
124.743113202 0.001991240 0.000011313
125.298760168 0.001982499 0.000011288
125.854407133 0.001959424 0.000011222
126.410054098 0.001955439 0.000011211
126.965701064 0.001944513 0.000011180
127.521348029 0.001916360 0.000011098
128.076994994 0.001926773 0.000011128
128.632641960 0.001914496 0.000011093
129.188288925 0.001911347 0.000011084
129.743935890 0.001889236 0.000011020
130.299582856 0.001881780 0.000010998
130.855229821 0.001870982 0.000010966
131.410876786 0.001877345 0.000010985
131.966523752 0.001850800 0.000010907
132.522170717 0.001845079 0.000010890
133.077817682 0.001831388 0.000010850
133.633464648 0.001835052 0.000010860
134.189111613 0.001825090 0.000010831
134.744758578 0.001813777 0.000010797
135.300405544 0.001796873 0.000010747
135.856052509 0.001805807 0.000010774
136.411699474 0.001791474 0.000010731
136.967346440 0.001758372 0.000010631
137.522993405 0.001777076 0.000010687
138.078640370 0.001749502 0.000010604
138.634287336 0.001758051 0.000010630
139.189934301 0.001730091 0.000010545
139.745581266 0.001741725 0.000010581
140.301228232 0.001716272 0.000010503
140.856875197 0.001721478 0.000010519
141.412522162 0.001702581 0.000010461
141.968169128 0.001695190 0.000010438
142.523816093 0.001696668 0.000010443
143.079463058 0.001657203 0.000010321
143.635110024 0.001675714 0.000010378
144.190756989 0.001657332 0.000010321
144.746403954 0.001670444 0.000010362
145.302050920 0.001617867 0.000010197
145.857697885 0.001643063 0.000010277
146.413344850 0.001625965 0.000010223
146.968991816 0.001612853 0.000010182
147.524638781 0.001620952 0.000010207
148.080285746 0.001599356 0.000010139
148.635932712 0.001596656 0.000010130
149.191579677 0.001570689 0.000010048
149.747226643 0.001561883 0.000010019
150.302873608 0.001580202 0.000010078
150.858520573 0.001557577 0.000010006
151.414167539 0.001551985 0.000009988
151.969814504 0.001549671 0.000009980
152.525461469 0.001530967 0.000009920
153.081108435 0.001513484 0.000009863
153.636755400 0.001518755 0.000009880
154.192402365 0.001511363 0.000009856
154.748049331 0.001494137 0.000009800
155.303696296 0.001485332 0.000009771
155.859343261 0.001479483 0.000009752
156.414990227 0.001464957 0.000009704
156.970637192 0.001471448 0.000009725
157.526284157 0.001447538 0.000009646
158.081931123 0.001452873 0.000009664
158.637578088 0.001452809 0.000009663
159.193225053 0.001427870 0.000009580
159.748872019 0.001434747 0.000009603
160.304518984 0.001425749 0.000009573
160.860165949 0.001415979 0.000009540
161.415812915 0.001399460 0.000009484
161.971459880 0.001399075 0.000009483
162.527106845 0.001385770 0.000009438
163.082753811 0.001370858 0.000009387
163.638400776 0.001372336 0.000009392
164.194047741 0.001366744 0.000009373
164.749694707 0.001348554 0.000009310
165.305341672 0.001327665 0.000009238
165.860988637 0.001338206 0.000009274
166.416635603 0.001336406 0.000009268
166.972282568 0.001315903 0.000009197
167.527929533 0.001303241 0.000009152
168.083576499 0.001282544 0.000009079
168.639223464 0.001278880 0.000009066
169.194870429 0.001288329 0.000009100
169.750517395 0.001269239 0.000009032
170.306164360 0.001243015 0.000008938
170.861811325 0.001220197 0.000008856
171.417458291 0.001209528 0.000008817
171.973105256 0.001188960 0.000008742
172.528752221 0.001163057 0.000008646
173.084399187 0.001139146 0.000008557
173.640046152 0.001139146 0.000008557
174.195693117 0.001107459 0.000008437
174.751340083 0.001082006 0.000008339
175.306987048 0.001055267 0.000008236
175.862634013 0.001022616 0.000008107
176.418280979 0.001006933 0.000008045
176.973927944 0.000978202 0.000007929
177.529574909 0.000947735 0.000007805
178.085221875 0.000919262 0.000007687
178.640868840 0.000885838 0.000007546
179.196515805 0.000860386 0.000007436
179.752162771 0.000830626 0.000007307
180.307809736 0.000790454 0.000007128
180.863456701 0.000750604 0.000006946
181.419103667 0.000719559 0.000006801
181.974750632 0.000670131 0.000006563
182.530397597 0.000656312 0.000006495
183.086044563 0.000603350 0.000006227
183.641691528 0.000565427 0.000006029
184.197338493 0.000532969 0.000005853
184.752985459 0.000498131 0.000005658
185.308632424 0.000469336 0.000005492
185.864279389 0.000437327 0.000005302
186.419926355 0.000403262 0.000005091
186.975573320 0.000368874 0.000004869
187.531220285 0.000346442 0.000004719
188.086867251 0.000312698 0.000004483
188.642514216 0.000290523 0.000004321
189.198161181 0.000262692 0.000004109
189.753808147 0.000236853 0.000003902
190.309455112 0.000208701 0.000003663
190.865102077 0.000199060 0.000003577
191.420749043 0.000174250 0.000003347
191.976396008 0.000153039 0.000003136
192.532042973 0.000137227 0.000002970
193.087689939 0.000124179 0.000002825
193.643336904 0.000106568 0.000002617
194.198983869 0.000093199 0.000002448
194.754630835 0.000086257 0.000002355
195.310277800 0.000068453 0.000002098
195.865924765 0.000058362 0.000001937
196.421571731 0.000056562 0.000001907
196.977218696 0.000045507 0.000001710
197.532865661 0.000042229 0.000001647
198.088512627 0.000033809 0.000001474
198.644159592 0.000031816 0.000001430
199.199806557 0.000025903 0.000001290
199.755453523 0.000021468 0.000001175
200.311100488 0.000019218 0.000001111
200.866747453 0.000015297 0.000000992
201.422394419 0.000012084 0.000000881
201.978041384 0.000010927 0.000000838
202.533688349 0.000008999 0.000000761
203.089335315 0.000006685 0.000000655
203.644982280 0.000005785 0.000000610
204.200629245 0.000005656 0.000000603
204.756276211 0.000004821 0.000000557
205.311923176 0.000002957 0.000000436
205.867570141 0.000002442 0.000000396
206.423217107 0.000001993 0.000000358
206.978864072 0.000001478 0.000000308
207.534511037 0.000001543 0.000000315
208.090158003 0.000001221 0.000000280
208.645804968 0.000000964 0.000000249
209.201451933 0.000000900 0.000000240
209.757098899 0.000000450 0.000000170
210.312745864 0.000000643 0.000000203
210.868392829 0.000000129 0.000000091
211.424039795 0.000000193 0.000000111
211.979686760 0.000000257 0.000000129
212.535333725 0.000000129 0.000000091
213.090980691 0.000000064 0.000000064
214.202274621 0.000000129 0.000000091
218.091803379 0.000000064 0.000000064
221.981332136 0.000000064 0.000000064


==> anc/trento_p+Pb.txt <==
0.042455 0.128352 0.000389
0.127355 0.166805 0.000443
0.212256 0.182177 0.000463
0.297156 0.190373 0.000474
0.382056 0.193109 0.000477
0.466956 0.195089 0.000479
0.551856 0.195011 0.000479
0.636756 0.192548 0.000476
0.721657 0.191071 0.000474
0.806557 0.187291 0.000470
0.891457 0.185446 0.000467
0.976357 0.182023 0.000463
1.061257 0.178901 0.000459
1.146158 0.175083 0.000454
1.231058 0.172468 0.000451
1.315958 0.169536 0.000447
1.400858 0.166506 0.000443
1.485758 0.162455 0.000437
1.570658 0.159934 0.000434
1.655559 0.156473 0.000429
1.740459 0.152949 0.000424
1.825359 0.150294 0.000421
1.910259 0.147990 0.000418
1.995159 0.144623 0.000413
2.080060 0.142702 0.000410
2.164960 0.140220 0.000406
2.249860 0.137437 0.000402
2.334760 0.134843 0.000399
2.419660 0.133174 0.000396
2.504560 0.130631 0.000392
2.589461 0.129763 0.000391
2.674361 0.126842 0.000387
2.759261 0.125280 0.000384
2.844161 0.123371 0.000381
2.929061 0.121606 0.000378
3.013962 0.120370 0.000377
3.098862 0.118961 0.000374
3.183762 0.117685 0.000372
3.268662 0.115321 0.000369
3.353562 0.114226 0.000367
3.438462 0.112659 0.000364
3.523363 0.110831 0.000361
3.608263 0.110351 0.000361
3.693163 0.109024 0.000358
3.778063 0.107379 0.000356
3.862963 0.105844 0.000353
3.947863 0.104344 0.000351
4.032764 0.103094 0.000348
4.117664 0.102006 0.000347
4.202564 0.101301 0.000345
4.287464 0.100181 0.000344
4.372364 0.098552 0.000341
4.457265 0.097118 0.000338
4.542165 0.095937 0.000336
4.627065 0.094874 0.000334
4.711965 0.093901 0.000333
4.796865 0.092007 0.000329
4.881765 0.090610 0.000327
4.966666 0.089323 0.000324
5.051566 0.088284 0.000322
5.136466 0.087463 0.000321
5.221366 0.086085 0.000318
5.306266 0.084650 0.000316
5.391167 0.083248 0.000313
5.476067 0.081551 0.000310
5.560967 0.080542 0.000308
5.645867 0.078814 0.000305
5.730767 0.078120 0.000303
5.815667 0.076493 0.000300
5.900568 0.075206 0.000298
5.985468 0.074588 0.000296
6.070368 0.073016 0.000293
6.155268 0.071364 0.000290
6.240168 0.070374 0.000288
6.325068 0.068623 0.000284
6.409969 0.067274 0.000281
6.494869 0.065771 0.000278
6.579769 0.064943 0.000277
6.664669 0.064140 0.000275
6.749569 0.062522 0.000271
6.834470 0.060973 0.000268
6.919370 0.059962 0.000266
7.004270 0.058804 0.000263
7.089170 0.057535 0.000260
7.174070 0.056463 0.000258
7.258970 0.054842 0.000254
7.343871 0.053586 0.000251
7.428771 0.052026 0.000248
7.513671 0.050890 0.000245
7.598571 0.049869 0.000242
7.683471 0.049065 0.000240
7.768372 0.047881 0.000237
7.853272 0.046191 0.000233
7.938172 0.045425 0.000231
8.023072 0.044082 0.000228
8.107972 0.043115 0.000225
8.192872 0.041990 0.000222
8.277773 0.040737 0.000219
8.362673 0.039669 0.000216
8.447573 0.038790 0.000214
8.532473 0.037616 0.000210
8.617373 0.036694 0.000208
8.702273 0.035668 0.000205
8.787174 0.034877 0.000203
8.872074 0.033883 0.000200
8.956974 0.033041 0.000197
9.041874 0.031780 0.000193
9.126774 0.031208 0.000192
9.211675 0.029886 0.000188
9.296575 0.029059 0.000185
9.381475 0.028232 0.000182
9.466375 0.027607 0.000180
9.551275 0.026688 0.000177
9.636175 0.025723 0.000174
9.721076 0.025018 0.000172
9.805976 0.024069 0.000168
9.890876 0.023528 0.000166
9.975776 0.022729 0.000164
10.060676 0.021793 0.000160
10.145577 0.021332 0.000159
10.230477 0.020451 0.000155
10.315377 0.019918 0.000153
10.400277 0.019259 0.000151
10.485177 0.018698 0.000148
10.570077 0.018175 0.000146
10.654978 0.017354 0.000143
10.739878 0.016552 0.000140
10.824778 0.016251 0.000138
10.909678 0.015534 0.000135
10.994578 0.015389 0.000135
11.079479 0.014416 0.000130
11.164379 0.014141 0.000129
11.249279 0.013819 0.000128
11.334179 0.013377 0.000126
11.419079 0.012722 0.000122
11.503979 0.012192 0.000120
11.588880 0.011564 0.000117
11.673780 0.011372 0.000116
11.758680 0.010881 0.000113
11.843580 0.010459 0.000111
11.928480 0.009976 0.000108
12.013380 0.009776 0.000107
12.098281 0.009450 0.000106
12.183181 0.008965 0.000103
12.268081 0.008579 0.000101
12.352981 0.008239 0.000099
12.437881 0.007943 0.000097
12.522782 0.007761 0.000096
12.607682 0.007357 0.000093
12.692582 0.007111 0.000092
12.777482 0.006856 0.000090
12.862382 0.006479 0.000087
12.947282 0.006371 0.000087
13.032183 0.006009 0.000084
13.117083 0.005707 0.000082
13.201983 0.005494 0.000080
13.286883 0.005425 0.000080
13.371783 0.005091 0.000077
13.456684 0.004890 0.000076
13.541584 0.004762 0.000075
13.626484 0.004558 0.000073
13.711384 0.004267 0.000071
13.796284 0.004016 0.000069
13.881184 0.004057 0.000069
13.966085 0.003919 0.000068
14.050985 0.003644 0.000066
14.135885 0.003506 0.000064
14.220785 0.003350 0.000063
14.305685 0.003139 0.000061
14.390585 0.003025 0.000060
14.475486 0.002966 0.000059
14.560386 0.002803 0.000057
14.645286 0.002628 0.000056
14.730186 0.002555 0.000055
14.815086 0.002357 0.000053
14.899987 0.002278 0.000052
14.984887 0.002188 0.000051
15.069787 0.002062 0.000049
15.154687 0.002005 0.000049
15.239587 0.001968 0.000048
15.324487 0.001816 0.000046
15.409388 0.001771 0.000046
15.494288 0.001736 0.000045
15.579188 0.001581 0.000043
15.664088 0.001433 0.000041
15.748988 0.001423 0.000041
15.833889 0.001476 0.000042
15.918789 0.001355 0.000040
16.003689 0.001273 0.000039
16.088589 0.001196 0.000038
16.173489 0.001186 0.000037
16.258389 0.001121 0.000036
16.343290 0.001062 0.000035
16.428190 0.000934 0.000033
16.513090 0.001018 0.000035
16.597990 0.001012 0.000035
16.682890 0.000853 0.000032
16.767790 0.000849 0.000032
16.852691 0.000763 0.000030
16.937591 0.000759 0.000030
17.022491 0.000727 0.000029
17.107391 0.000730 0.000029
17.192291 0.000609 0.000027
17.277192 0.000620 0.000027
17.362092 0.000576 0.000026
17.446992 0.000521 0.000025
17.531892 0.000558 0.000026
17.616792 0.000506 0.000024
17.701692 0.000473 0.000024
17.786593 0.000461 0.000023
17.871493 0.000441 0.000023
17.956393 0.000404 0.000022
18.041293 0.000422 0.000022
18.126193 0.000346 0.000020
18.211094 0.000343 0.000020
18.295994 0.000355 0.000020
18.380894 0.000257 0.000017
18.465794 0.000322 0.000019
18.550694 0.000286 0.000018
18.635594 0.000267 0.000018
18.720495 0.000243 0.000017
18.805395 0.000263 0.000018
18.890295 0.000234 0.000017
18.975195 0.000229 0.000016
19.060095 0.000193 0.000015
19.144995 0.000224 0.000016
19.229896 0.000198 0.000015
19.314796 0.000201 0.000015
19.399696 0.000155 0.000014
19.484596 0.000171 0.000014
19.569496 0.000158 0.000014
19.654397 0.000145 0.000013
19.739297 0.000132 0.000012
19.824197 0.000126 0.000012
19.909097 0.000108 0.000011
19.993997 0.000130 0.000012
20.078897 0.000131 0.000012
20.163798 0.000108 0.000011
20.248698 0.000082 0.000010
20.333598 0.000105 0.000011
20.418498 0.000093 0.000010
20.503398 0.000082 0.000010
20.588299 0.000069 0.000009
20.673199 0.000060 0.000008
20.758099 0.000073 0.000009
20.842999 0.000064 0.000009
20.927899 0.000073 0.000009
21.012799 0.000069 0.000009
21.097700 0.000045 0.000007
21.182600 0.000064 0.000009
21.267500 0.000040 0.000007
21.352400 0.000053 0.000008
21.437300 0.000038 0.000007
21.522201 0.000042 0.000007
21.607101 0.000039 0.000007
21.692001 0.000038 0.000007
21.776901 0.000031 0.000006
21.861801 0.000037 0.000007
21.946701 0.000040 0.000007
22.031602 0.000029 0.000006
22.116502 0.000032 0.000006
22.201402 0.000028 0.000006
22.286302 0.000033 0.000006
22.371202 0.000046 0.000007
22.456102 0.000027 0.000006
22.541003 0.000027 0.000006
22.625903 0.000015 0.000004
22.710803 0.000021 0.000005
22.795703 0.000019 0.000005
22.880603 0.000024 0.000005
22.965504 0.000021 0.000005
23.050404 0.000015 0.000004
23.135304 0.000012 0.000004
23.220204 0.000009 0.000003
23.305104 0.000011 0.000004
23.390004 0.000009 0.000003
23.474905 0.000015 0.000004
23.559805 0.000008 0.000003
23.644705 0.000006 0.000003
23.729605 0.000014 0.000004
23.814505 0.000006 0.000003
23.899406 0.000008 0.000003
23.984306 0.000008 0.000003
24.069206 0.000014 0.000004
24.154106 0.000008 0.000003
24.239006 0.000011 0.000004
24.323906 0.000004 0.000002
24.408807 0.000002 0.000002
24.493707 0.000006 0.000003
24.578607 0.000007 0.000003
24.663507 0.000006 0.000003
24.748407 0.000005 0.000002
24.833307 0.000002 0.000002
24.918208 0.000005 0.000002
25.003108 0.000005 0.000002
25.088008 0.000002 0.000002
25.172908 0.000002 0.000002
25.257808 0.000001 0.000001
25.342709 0.000002 0.000002
25.427609 0.000002 0.000002
25.512509 0.000001 0.000001
25.597409 0.000001 0.000001
25.682309 0.000005 0.000002
25.767209 0.000006 0.000003
25.852110 0.000002 0.000002
25.937010 0.000001 0.000001
26.021910 0.000002 0.000002
26.106810 0.000002 0.000002
26.191710 0.000001 0.000001
26.276611 0.000002 0.000002
26.361511 0.000004 0.000002
26.446411 0.000002 0.000002
26.786012 0.000002 0.000002
26.870912 0.000002 0.000002
26.955812 0.000001 0.000001
27.040712 0.000004 0.000002
27.380313 0.000002 0.000002
27.550113 0.000001 0.000001
28.229315 0.000001 0.000001
29.417917 0.000001 0.000001
30.521619 0.000001 0.000001
32.049823 0.000001 0.000001
33.917627 0.000001 0.000001

